Results on heavy ion physics at LHCb

In the last years, the \lhcb experiment established itself as an important contributor to heavy ion physics by exploiting some of its specific features. Production of particles, notably heavy flavour states, can be studied in p-p, p-Pb and Pb-Pb collisions at LHC energies in the forward rapidity region (pseudorapidity between 2 and 5), providing measurements which are highly complementary to the other LHC experiments. Moreover, owing to its forward geometry, the detector is also well suited to study fixed-target collisions, obtained by impinging the LHC beams on gas targets with different mass numbers. In this configuration, p-A collisions can be studied at the relatively unexplored scale of sqrt(sNN) ~ 100 GeV, also providing valuable inputs to cosmic ray physics. An overview of the measurements obtained so far by the LHCb ion program is presented.

==> figs/smogsamples.C <==

{

  const int n=10;
  double x[n];
  double y[n];
  int energy[n];
  TH1D* h=new TH1D("h","",n,-0.5,n-0.5);
  h->SetMaximum(200.); // units are 1.e22
  h->SetMinimum(.005); // units are 1.e22
  h->SetStats(0);

  std::string label[n];
  
  int ir=0;
  x[ir]=ir;
  y[ir]=0.09;
  label[ir]="pNe";
  energy[ir]=6500;
  
  ir++;
  x[ir]=ir;
  y[ir]=.24;
  label[ir]="pHe";
  energy[ir]=6500;

  ir++;
  x[ir]=ir;
  y[ir]=3.9;
  label[ir]="pAr";
  energy[ir]=6500;

  ir++;
  x[ir]=ir;
  y[ir]=0.02;
  label[ir]="pAr";
  energy[ir]=2500;

  ir++;
  x[ir]=ir;
  y[ir]=0.02;
  label[ir]="PbAr";
  energy[ir]=2500;

  ir++;
  x[ir]=ir;
  y[ir]=.27;
  label[ir]="pHe";
  energy[ir]=6500;

  ir++;
  x[ir]=ir;
  y[ir]=4.6;
  label[ir]="pHe";
  energy[ir]=4000;

  ir++;
  x[ir]=ir;
  y[ir]=0.29;
  label[ir]="pNe";
  energy[ir]=6500;

  ir++;
  x[ir]=ir;
  y[ir]=50.;
  label[ir]="pNe";
  energy[ir]=2500;

  
  ir++;
  x[ir]=ir;
  y[ir]=0.057; 
  label[ir]="PbNe";
  energy[ir]=2500;



  for (int i=0;i<n;i++) {
    h->GetXaxis()->SetBinLabel(i+1,label[i].data());
  }
  
  h->Draw();
  gPad->SetBottomMargin(.2);
  h->Draw();
  h->SetYTitle("protons (Pb) on target  [10^{22}]");
  h->GetYaxis()->SetLabelSize(0.05);
  h->GetYaxis()->SetTitleSize(0.07);
  h->GetYaxis()->SetTitleOffset(0.6);
  h->GetXaxis()->SetLabelSize(0.09);
  h->GetXaxis()->SetLabelFont(20);
  h->GetXaxis()->SetTickLength(0);
  gPad->SetLogy();
  
  TLegend* eleg=new TLegend(.37,.5,.53,.75);

  int ene[3]={2500, 4000, 6500};
  for (int ie=0; ie<3; ie++) {
    TH1D* he=  new TH1D(Form("h%d",ene[ie]),"",n*3,-0.5,n-0.5);
    he->SetStats(0);
    for (int i=0;i<n;i++) {
      if (energy[i]== ene[ie]) {
	he->Fill(x[i],y[i]);
      }
    }
    //he->SetFillStyle(100);
    he->SetLineColor(40+10*ie);
    he->SetFillColor(40+10*ie);
    he->Draw("BAR,hist,same");      
    eleg->AddEntry(he,Form("%d GeV",ene[ie]),"F");
  }
  eleg->Draw();
  TText* t= new TText(3.,80,"Beam Energy");
  t->Draw();

  TText* ty= new TText(0.,.0005,"2015");
  ty->SetTextSize(.07);
  ty->SetTextColor(9.);
  ty->SetTextFont(20);
  ty->Draw();

  ty= new TText(4.5,.0005,"|  2016");
  ty->SetTextSize(.07);
  ty->SetTextColor(9.);
  ty->SetTextFont(20);
  ty->Draw();

  ty= new TText(6.5,.0005,"|  2017");
  ty->SetTextSize(.07);
  ty->SetTextColor(9.);
  ty->SetTextFont(20);
  ty->Draw();

  ty= new TText(8.5,.0005,"|  2018");
  ty->SetTextSize(.07);
  ty->SetTextColor(9.);
  ty->SetTextFont(20);
  ty->Draw();


  if(0) {
    TArrow* a=new TArrow(x[9],y[9],x[9],y[9]*2.,.01,">");
    a->SetAngle(140);
    a->SetLineColor(40);
    a->SetLineWidth(9);
    a->SetFillColor(40);
    a->Draw();
  }
}

